Constraints on axion-like particles using lattice QCD calculations of the rate for $J/\psi \to \gamma a$

A key search mode for axion-like particles (ALPs) that couple to charm quarks is $J/\psi \to \gamma a$. Here we calculate the form factor that allows the rate of this process to be determined using lattice QCD for the first time. Our calculations use the relativistic Highly Improved Staggered Quark (HISQ) action for the valence charm quarks on gluon field configurations generated by the MILC collaboration that include $u$, $d$, $s$ and $c$ HISQ quarks in the sea at four values of the lattice spacing and both unphysical and physical sea quark masses. We determine the form factor as a function of ALP mass with an uncertainty of less than 2\% across our full range of ALP masses from zero up to 95\% of the $J/\psi$ mass. This represents a substantial improvement in accuracy of the theoretical picture of this decay compared to the previously used tree-level and $\mathcal{O}(\alpha_s)$ perturbation theory. We use our form factor to determine constraints on ALP masses and couplings to charm quarks and photons in several different scenarios using recent experimental data from BESIII. Our calculation paves the way for further lattice QCD input on new physics constraints from radiative decays.

==> anc/HPQCD_Ftilde.txt <==
## April 2025. Results for F-tilde in the physical continuum limit after fitting lattice QCD data to spline functions from
## 'Constraints on axion-like particles using lattice QCD calculations of the rate for J/psi to gamma + axion'
## Authors: B. Colquhoun, C. T. H. Davies, G. P. Lepage & S. Renner, arXiv:2502.06721
## See the paper for a definition of F-tilde and how to include it in a calculation of the branching fraction for this decay mode.
## Note: a systematic uncertainty is added in quadrature for (m_a/M_Jpsi)^2>0.65 to allow for extrapolation of our results outside
## the region of the lattice data. This is described in the paper.
##
## Columns are: (m_a/M_Jpsi)^2,  F-tilde,  sigma_F-tilde 
0.00 0.20169282187050766 0.003182843431246471
0.01 0.20195024113346283 0.00318059805797447
0.02 0.2022190449769858 0.0031783786320318513
0.03 0.2024992334010766 0.0031761857737023307
0.04 0.20279080640573519 0.0031740204324483064
0.05 0.20309376399096157 0.0031718838879672903
0.06 0.20340810615675575 0.003169777751205521
0.07 0.20373383290311775 0.0031677039653236778
0.08 0.20407094423004757 0.003165664806608368
0.09 0.20441944013754518 0.0031636628853217944
0.10 0.20477932062561058 0.003161701146480722
0.11 0.2051505856942438 0.0031597828705545706
0.12 0.20553323534344484 0.003157911674071155
0.13 0.20592726957321364 0.003156091510117281
0.14 0.2063326883835503 0.0031543266687201195
0.15 0.20674949177445473 0.0031526217770939426
0.16 0.20717767974592696 0.003150981799735542
0.17 0.20761725229796701 0.0031494120383503566
0.18 0.20806820943057486 0.0031479181315900856
0.19 0.2085305511437505 0.0031465060545813454
0.20 0.20900427743749395 0.0031451821182237535
0.21 0.20948938831180522 0.0031439529682346836
0.22 0.20998588376668428 0.0031428255839168907
0.23 0.21049376380213114 0.0031418072766242044
0.24 0.21101302841814581 0.003140905687899608
0.25 0.2115436776147283 0.0031401287872592216
0.26 0.2120857113918786 0.0031394848695950432
0.27 0.21263912974959667 0.00313898255216877
0.28 0.21320393268788257 0.0031386307711686514
0.29 0.21378012020673626 0.00313843877780112
0.30 0.21436769230615776 0.003138416133888939
0.31 0.2149666489861471 0.0031385727069478094
0.32 0.21557699024670418 0.0031389186647138192
0.33 0.2161987160878291 0.003139464469094796
0.34 0.21683182650952182 0.003140220869519577
0.35 0.21747632151178234 0.0031411988956604633
0.36 0.21813220109461068 0.0031424098495056525
0.37 0.2187994652580068 0.003143865296760325
0.38 0.21947811400197073 0.0031455770575572308
0.39 0.22016814732650247 0.003147557196460181
0.40 0.22086956523160203 0.0031498180117467095
0.41 0.22158242124293645 0.003152306303345354
0.42 0.22233661872861385 0.003153640748605949
0.43 0.22315624321043098 0.0031551936278804015
0.44 0.224039653200582 0.0031569121001925513
0.45 0.224985207211261 0.003158753584309838
0.46 0.22599126375466205 0.003160684564474222
0.47 0.22705618134297928 0.0031626794848548987
0.48 0.2281783184884068 0.003164719736392877
0.49 0.2293560337031387 0.0031667927383411264
0.50 0.23058768549936906 0.0031688911158095487
0.51 0.23187163238929198 0.0031710119739213416
0.52 0.23320623288510162 0.0031731562687067985
0.53 0.234589845498992 0.003175328274544011
0.54 0.23602082874315727 0.00317753514775497
0.55 0.23749754112979155 0.003179786585841208
0.56 0.2390183411710889 0.0031820945817641498
0.57 0.2405815873792434 0.003184473272616927
0.58 0.2421856382664492 0.0031869388819769167
0.59 0.24382885234490037 0.0031895097551557635
0.60 0.24550958812679105 0.0031922064864624835
0.61 0.24722620412431534 0.003195052137453215
0.62 0.24897705884966728 0.0031980725449457484
0.63 0.250760510815041 0.00320129671731485
0.64 0.25257491853263064 0.0032047573172400423
0.65 0.25441864051463026 0.003208491228632758
0.66 0.25629003527323396 0.0032722799948861616
0.67 0.25818746132063586 0.0032625978280119926
0.68 0.2601092771690301 0.003252924286216103
0.69 0.2620538413306106 0.003244572477567938
0.70 0.2640195123175717 0.0032393830369799167
0.71 0.2660046486421074 0.003239812465791327
0.72 0.2680076088164118 0.00324900641608391
0.73 0.27002675135267895 0.0032708382861507666
0.74 0.272060434763103 0.003309888065391007
0.75 0.2741070175598781 0.0033713362250075633
0.76 0.27616485825519826 0.0034607578632592628
0.77 0.27823231536125764 0.0035838262124140326
0.78 0.28030774739025033 0.003745967328420872
0.79 0.28238951285437036 0.003952034741920431
0.80 0.28447597026581195 0.004206076313472642

